Deep Uzawa for PDE constrained optimisation

In this work, we present a numerical solver for optimal control problems constrained by linear and semi-linear second-order elliptic PDEs. The approach is based on recasting the problem and includes an extension of Uzawa's algorithm to build approximating sequences for these constrained optimal control problems. We prove strong convergence of the iterative scheme in their respective norms, and this convergence is generalised to a class of restricted function spaces. We showcase the algorithm by demonstrating its use numerically with neural network methods that we coin Deep Uzawa Algorithms and show they perform favourably compared with some existing Deep Neural Network approaches.

==> Plots/1D_Allen_Cahn_Step_fun_alpha_vary/1D_semilin_vary_alpha.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True, epsilon = 1.0):
        return (alpha, rho, EpUp, NoUp, h_n, printyn, epsilon)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
def plot_gif_frame(x, u, uexact, path, filename, c, la):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color=c, label=la[0], alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color=c, label=la[1], alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close() 
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        f = f
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                Au = -((1/para[6])**2)*u*(1-u**2)-uxx
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((Au)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                        loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au - f)
                        z[0] = 0
                        z[-1]= 0
                        #plot_gif_frame(x, u, target, f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'state_frame_{epoch}', 'orange', ['$D target$','$u_\\theta$'])
                        #plot_gif_frame(x, f, exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'control_frame_{epoch}', 'red', ['','$f_\\theta$'])
                        #plot_gif_frame(x, z, 0.5*para[0]*exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'adjoint_frame_{epoch}', 'blue', ['','$z_\\theta$'])
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
npts = 201
repeats = 1
logalpha_values = range(0,9)
eps_value = 1
for logalpha in logalpha_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 40, NoUp = 500, h_n = 40, printyn = True, epsilon = 0.1*eps_value)
        
        path = f'./Vary_alpha_{logalpha}_eps_{para[6]}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        exact_u   = np.nan*x
        exact_z   = np.nan*x
        exact_f   = np.nan*x
        target    = torch.sign(torch.sin(-3*pi*x))
        target[0] = -1
        target[-1]= -1
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f], learning_rate = 1e-3) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        #mysave(torch.abs(u-exact_u), path, f'Pointwise_State')
        #mysave(torch.abs(f-exact_f), path, f'Pointwise_Control')
        #mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Allen_Cahn_Step_fun_eps_vary/1D_semilin_vary_eps.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True, epsilon = 1.0):
        return (alpha, rho, EpUp, NoUp, h_n, printyn, epsilon)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
def plot_gif_frame(x, u, uexact, path, filename, c, la):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color=c, label=la[0], alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color=c, label=la[1], alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close() 
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        f = f
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                Au = -((1/para[6])**2)*u*(1-u**2)-uxx
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((Au)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                        loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au - f)
                        z[0] = 0
                        z[-1]= 0
                        #plot_gif_frame(x, u, target, f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'state_frame_{epoch}', 'orange', ['$D target$','$u_\\theta$'])
                        #plot_gif_frame(x, f, exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'control_frame_{epoch}', 'red', ['','$f_\\theta$'])
                        #plot_gif_frame(x, z, 0.5*para[0]*exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'adjoint_frame_{epoch}', 'blue', ['','$z_\\theta$'])
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
npts = 201
repeats = 1
logalpha = 4
#eps_values = list(0.1*np.array(range(1,11))) + list(0.01*np.array(range(5,10)))
eps_values = list(0.01*np.array(range(1,5)))
for eps_value in eps_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 40, NoUp = 500, h_n = 40, printyn = True, epsilon = eps_value)
        
        path = f'./Vary_alpha_{logalpha}_eps_{para[6]}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        exact_u   = np.nan*x
        exact_z   = np.nan*x
        exact_f   = np.nan*x
        target    = torch.sign(torch.sin(-3*pi*x))
        target[0] = -1
        target[-1]= -1
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f], learning_rate = 1e-3) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        #mysave(torch.abs(u-exact_u), path, f'Pointwise_State')
        #mysave(torch.abs(f-exact_f), path, f'Pointwise_Control')
        #mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Allen_Cahn_alpha_vary/1D_semilin_vary_alpha.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True, epsilon = 1.0):
        return (alpha, rho, EpUp, NoUp, h_n, printyn, epsilon)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
def plot_gif_frame(x, u, uexact, path, filename, c, la):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color=c, label=la[0], alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color=c, label=la[1], alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close() 
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        f = f
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                Au = -((1/para[6])**2)*u*(1-u**2)-uxx
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((Au)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au - f)
                        z[0] = 0
                        z[-1]= 0
                        plot_gif_frame(x, u, exact[0], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'state_frame_{epoch}', 'orange', ['$u_\\theta$','$uexact$'])
                        plot_gif_frame(x, f, exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'control_frame_{epoch}', 'red', ['$f_\\theta$','$fexact$'])
                        plot_gif_frame(x, z, 0.5*para[0]*exact[1], f'./Vary_alpha_{para[0]}_eps_{para[6]}',f'adjoint_frame_{epoch}', 'blue', ['$z_\\theta$','$zexact$'])
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
npts = 201
repeats = 1
logalpha = 4
eps_values = range(1,11)
for eps_value in eps_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 10, NoUp = 500, h_n = 40, printyn = True, epsilon = 0.1*eps_value)
        
        path = f'./Vary_alpha_{para[0]}_eps_{para[6]}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        exact_u   = torch.sin(pi*x)
        exact_ux  = torch.autograd.grad(exact_u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_uxx = torch.autograd.grad(exact_ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_f   = -((1/para[6])**2)*exact_u*(1-exact_u**2)-exact_uxx
        exact_z   = alpha * exact_f
        exact_zx  = torch.autograd.grad(exact_z,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_zxx = torch.autograd.grad(exact_zx, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        target    = exact_u -exact_zxx - ((1/para[6])**2)*exact_z*(1- 3*exact_u**2)
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(torch.abs(u-exact_u), path, f'Pointwise_State')
        mysave(torch.abs(f-exact_f), path, f'Pointwise_Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Allen_Cahn_eps_vary/1D_semilin_vary_eps.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True, epsilon = 1.0):
        return (alpha, rho, EpUp, NoUp, h_n, printyn, epsilon)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        f = f
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                Au = -((1/para[6])**2)*u*(1-u**2)-uxx
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((Au)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au - f)
                        z[0] = 0
                        z[-1]= 0
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
npts = 201
repeats = 1
logalpha = 4
eps_values = range(1,11)
for epstra in eps_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 50, NoUp = 200, h_n = 40, printyn = True, epsilon = 0.01*epstra)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}_eps_0.01x{epstra}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        exact_u   = torch.sin(pi*x)
        exact_ux  = torch.autograd.grad(exact_u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_uxx = torch.autograd.grad(exact_ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_f   = -((1/para[6])**2)*exact_u*(1-exact_u**2)-exact_uxx
        exact_z   = alpha * exact_f
        exact_zx  = torch.autograd.grad(exact_z,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_zxx = torch.autograd.grad(exact_zx, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        target    = exact_u -exact_zxx - ((1/para[6])**2)*exact_z*(1- 3*exact_u**2)
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(torch.abs(u-exact_u), path, f'Pointwise_State')
        mysave(torch.abs(f-exact_f), path, f'Pointwise_Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Sine/Beta_vary/1D_other_method_vary_beta.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint', 'PINNs']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * x * (1 - x)
                        f = f * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       
                
                term4 = para[1] * Int1D((uxx + f)**2)

                return term1 + term2_1 + term2_2 + term3 + term4, term1, term2_1, term2_2, term3, term4, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, PINNs, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item(), PINNs.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, '
                                      f'PINNs loss: {PINNs.item()}')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logb_values = range(0,11)
npts = 201
repeats = 10
logalpha = 4
alpha = 10**(-logalpha)
for logbeta in logb_values:
        beta = 10**(-logbeta)
        para = para_def(alpha, beta, EpUp = 40, NoUp = 500)
        
        path = f'./Vary_beta_{logbeta}_nPts_{npts}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        target = (1 + alpha * pi**4)*torch.sin(pi*x)
        exact_u= torch.sin(pi*x)
        exact_f= (pi**2) * torch.sin(pi*x)
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Sine/Beta_vary/Error_plotter.py <==
from matplotlib import pyplot as plt
import matplotlib.cm as cm
import matplotlib as mpl
import matplotlib.ticker as mticker
import numpy as np
import math
import csv
import os
#################################################
def plot_error(para, err_his, yaxislabel, col):
        ax.set_xlabel('Update No.')
        ax.set_ylabel(yaxislabel)
        ax.semilogy(list(range(len(err_his))), err_his, color = col)      
        
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
#################################################
para = [1, 1, 10]
npts = 201
logb_values = np.array(range(0,11))
norm_logb = (logb_values-min(logb_values))/(max(logb_values)-min(logb_values))
#################################################
fig, ax = plt.subplots(layout='constrained')
color_counter = 0
cmap  = mpl.colormaps['copper']
colors = cmap(norm_logb)
Plot_filename = f'./Error_State_beta_vary_npts_{npts}.pdf'
norm = mpl.colors.Normalize(vmin=min(-logb_values), vmax=max(-logb_values))
#################################################
for logbeta in reversed(logb_values):
        filename = f'./Vary_beta_{logbeta}_nPts_{npts}/Error.csv'
        with open(filename) as file:
                reader = csv.reader(file, quoting = csv.QUOTE_ALL, delimiter = ',')
                state_err = []
                for row in reader: 
                        state_err.append(row[0])
        state_err = np.array(state_err).astype(np.float64)
        plot_error(para, state_err, r'$||u_{\theta, \beta}-u^*||_2$', colors[color_counter])
        color_counter += 1
with open('Error.csv') as file:
        reader = csv.reader(file, quoting = csv.QUOTE_ALL, delimiter = ',')
        state_err_uz = []
        for row in reader: 
                state_err_uz.append(row[0])
state_err_uz = np.array(state_err).astype(np.float64)
ax.semilogy(list(range(len(state_err_uz))), state_err_uz, 'k')
plt.colorbar(mpl.cm.ScalarMappable(norm=norm, cmap=cmap), ax=ax, orientation='vertical', ticks=[0, -2, -4, -6, -8, -10], format=mticker.FixedFormatter(['$1$', '$10^{-2}$', '$10^{-4}$', '$10^{-6}$', '$10^{-8}$', '$10^{-10}$']), label = r'$\beta$')

plt.grid()
plt.savefig(f"{Plot_filename}", format='pdf')
#################################################
plt.close()
#################################################
fig, ax = plt.subplots(layout='constrained')
color_counter = 0
cmap  = mpl.colormaps['cool']
colors = cmap(norm_logb)
Plot_filename = f'./Error_Control_beta_vary_npts_{npts}.pdf'
norm = mpl.colors.Normalize(vmin=min(-logb_values), vmax=max(-logb_values))
#################################################
for logbeta in reversed(logb_values):
        filename = f'./Vary_beta_{logbeta}_nPts_{npts}/Error.csv'
        with open(filename) as file:
                reader = csv.reader(file, quoting = csv.QUOTE_ALL, delimiter = ',')
                state_err = []
                for row in reader: 
                        state_err.append(row[1])
        state_err = np.array(state_err).astype(np.float64)
        plot_error(para, state_err, r'$||f_{\theta, \beta}-f^*||_2$', colors[color_counter])
        color_counter += 1
plt.colorbar(mpl.cm.ScalarMappable(norm=norm, cmap=cmap), ax=ax, orientation='vertical', ticks=[0, -2, -4, -6, -8, -10], format=mticker.FixedFormatter(['$1$', '$10^{-2}$', '$10^{-4}$', '$10^{-6}$', '$10^{-8}$', '$10^{-10}$']), label = r'$\beta$')
plt.grid()
plt.savefig(f"{Plot_filename}", format='pdf')


==> Plots/1D_Sine/Vary_NSGD/1D_sine_vary_NSDG.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * x * (1 - x)
                        f = f * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logalpha = 4
npts = 201
repeats = 10
EpUp_values = list(range(1,10))+list(range(10,101,30))
for epup in EpUp_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = epup, NoUp = 500)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}_EpUp_{epup}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        target = (1 + alpha * pi**4)*torch.sin(pi*x)
        exact_u= torch.sin(pi*x)
        exact_f= (pi**2) * torch.sin(pi*x)
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        #plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        #mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Sine/Vary_alpha/1D_sine_vary_alpha.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * x * (1 - x)
                        f = f * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
loga_values = range(0,11)
npts = 201
repeats = 1
for logalpha in loga_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 10, NoUp = 500)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        target = (1 + alpha * pi**4)*torch.sin(pi*x)
        exact_u= torch.sin(pi*x)
        exact_f= (pi**2) * torch.sin(pi*x)
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(torch.abs(u-exact_u), path, f'State_pointwise_error')
        mysave(torch.abs(f-exact_f), path, f'Control_pointwise_error')
        #####
        plt.semilogy(x.detach().numpy(), torch.abs(u-exact_u).detach().numpy(), linewidth=0.5)
        plt.xlabel(r'$x$')
        plt.ylabel(r'$|u_{\theta}-u^*|$') 
        plt.savefig(f"{path}/pointwise_state.pdf", format='pdf')
        plt.close()
        #####
        plt.semilogy(x.detach().numpy(), torch.abs(f-exact_f).detach().numpy(), linewidth=0.5)
        plt.xlabel(r'$x$')
        plt.ylabel(r'$|f_{\theta}-f^*|$') 
        plt.savefig(f"{path}/pointwise_control.pdf", format='pdf')
        plt.close()
        #####
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_Sine/Vary_alpha/Error_plotter.py <==
from matplotlib import pyplot as plt
import matplotlib.cm as cm
import matplotlib as mpl
import matplotlib.ticker as mticker
import numpy as np
import math
import csv
import os
#################################################
def plot_error(para, err_his, yaxislabel, col):
        ax.set_xlabel('Update No.')
        ax.set_ylabel(yaxislabel)
        ax.semilogy(list(range(len(err_his))), err_his, color = col)      
        
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
#################################################
npts = 201
loga_values = np.array(range(0,11))
norm_loga = (loga_values-min(loga_values))/(max(loga_values)-min(loga_values))
#################################################
fig, ax = plt.subplots(layout='constrained')
color_counter = 0
cmap  = mpl.colormaps['copper']
colors = cmap(norm_loga)
Plot_filename = f'./Error_State_alpha_vary_npts_{npts}.pdf'
norm = mpl.colors.Normalize(vmin=min(-loga_values), vmax=max(-loga_values))
#################################################
for logalpha in reversed(loga_values):
        alpha = 10.**(-logalpha)
        para = (alpha, 0.25*alpha, 10, 100, 40)
        filename = f'./Vary_alpha_{logalpha}_nPts_{npts}/Error.csv'
        with open(filename) as file:
                reader = csv.reader(file, quoting = csv.QUOTE_ALL, delimiter = ',')
                state_err = []
                for row in reader: 
                        state_err.append(row[0])
        state_err = np.array(state_err).astype(np.float64)
        plot_error(para, state_err, r'$||u_{\theta}-u^*||_2$', colors[color_counter])
        color_counter += 1
plt.colorbar(mpl.cm.ScalarMappable(norm=norm, cmap=cmap), ax=ax, orientation='vertical', ticks=[0, -2, -4, -6, -8, -10], format=mticker.FixedFormatter(['$1$', '$10^{-2}$', '$10^{-4}$', '$10^{-6}$', '$10^{-8}$', '$10^{-10}$']), label = r'$\alpha$')
plt.grid()
plt.savefig(f"{Plot_filename}", format='pdf')
#################################################
plt.close()
#################################################
fig, ax = plt.subplots(layout='constrained')
color_counter = 0
cmap  = mpl.colormaps['cool']
colors = cmap(norm_loga)
Plot_filename = f'./Error_Control_alpha_vary_npts_{npts}.pdf'
norm = mpl.colors.Normalize(vmin=min(-loga_values), vmax=max(-loga_values))
#################################################
for logalpha in reversed(loga_values):
        alpha = 10.**(-logalpha)
        para = (alpha, 0.25*alpha, 10, 100, 40)
        filename = f'./Vary_alpha_{logalpha}_nPts_{npts}/Error.csv'
        with open(filename) as file:
                reader = csv.reader(file, quoting = csv.QUOTE_ALL, delimiter = ',')
                state_err = []
                for row in reader: 
                        state_err.append(row[1])
        state_err = np.array(state_err).astype(np.float64)
        plot_error(para, state_err, r'$||f_{\theta}-f^*||_2$', colors[color_counter])
        color_counter += 1
plt.colorbar(mpl.cm.ScalarMappable(norm=norm, cmap=cmap), ax=ax, orientation='vertical', ticks=[0, -2, -4, -6, -8, -10], format=mticker.FixedFormatter(['$1$', '$10^{-2}$', '$10^{-4}$', '$10^{-6}$', '$10^{-8}$', '$10^{-10}$']), label = r'$\alpha$')
plt.grid()
plt.savefig(f"{Plot_filename}", format='pdf')


==> Plots/1D_boundary_layer/1D_boundary_layer_vary_N.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * x * (1 - x)
                        f = f * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logalpha = 6
npts_values = range(0,10)
repeats = 1
for tnpts in npts_values:
        npts = 200+tnpts*100
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 10, NoUp = (logalpha+1)*50)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        b = torch.Tensor([1/(sqrt(2)*sqrt(sqrt(alpha)))])
        A2= torch.sinh(b)/(torch.cos(b)+torch.cosh(b))
        A3= -torch.sin(b)/(torch.cos(b)+torch.cosh(b))
        exact_u = 1 - torch.cosh(x*b)*torch.cos(x*b) + A2*torch.sinh(x*b)*torch.cos(x*b) + A3*torch.cosh(x*b)*torch.sin(x*b)
        exact_ux  = torch.autograd.grad(exact_u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_f = -torch.autograd.grad(exact_ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
        target = torch.ones_like(x)   
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_boundary_layer/1D_boundary_layer_vary_NSGD_variable_LR.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * x * (1 - x)
                        f = f * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #plot_line(x, u, exact[0], f, exact[1], path,f'State_Control_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
                        for g in generatorOptimiser.param_groups:
                                g['lr'] = 0.99*g['lr']
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logalpha = 5
npts = 201
repeats = 10
#EpUp_values = list(range(1,10))+list(range(10,101,30))
EpUp_values = list(range(50,51)) #+list(range(10,101,30))
for epup in EpUp_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = epup, NoUp = 500)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}_EpUp_{epup}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        b = torch.Tensor([1/(sqrt(2)*sqrt(sqrt(alpha)))])
        A2= torch.sinh(b)/(torch.cos(b)+torch.cosh(b))
        A3= -torch.sin(b)/(torch.cos(b)+torch.cosh(b))
        exact_u = 1 - torch.cosh(x*b)*torch.cos(x*b) + A2*torch.sinh(x*b)*torch.cos(x*b) + A3*torch.cosh(x*b)*torch.sin(x*b)
        exact_ux  = torch.autograd.grad(exact_u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_f = -torch.autograd.grad(exact_ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
        target = torch.ones_like(x)   
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f], learning_rate = 1e-2) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        #plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        #mysave(loss_history, path, f'Loss',False)


==> Plots/1D_boundary_layer/Constant_LR/1D_boundary_layer_vary_NSGD.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        
                def forward(self, x):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
                        z[0] = 0
                        z[-1]= 0
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logalpha = 5
npts = 201
repeats = 10
EpUp_values = list(range(1,10))+list(range(10,101,30))
for epup in EpUp_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = epup, NoUp = 500)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}_EpUp_{epup}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        b = torch.Tensor([1/(sqrt(2)*sqrt(sqrt(alpha)))])
        A2= torch.sinh(b)/(torch.cos(b)+torch.cosh(b))
        A3= -torch.sin(b)/(torch.cos(b)+torch.cosh(b))
        exact_u = 1 - torch.cosh(x*b)*torch.cos(x*b) + A2*torch.sinh(x*b)*torch.cos(x*b) + A3*torch.cosh(x*b)*torch.sin(x*b)
        exact_ux  = torch.autograd.grad(exact_u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
        exact_f = -torch.autograd.grad(exact_ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
        target = torch.ones_like(x)   
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/1D_boundary_layer/High_fid/1D_boundary_layer_vary_alpha.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        x = torch.from_numpy(x1).requires_grad_(requires_grad = True).type(torch.float32)
        return torch.unsqueeze(x,-1)
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        # Shared layers for both u and f
                        self.shared_layers = nn.Sequential(
                                nn.Linear(input_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                                nn.Linear(h_n,h_n),
                                #nn.ReLU(),
                                Swish(),
                        )
                        # Separate layers for u
                        self.u_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )

                        # Separate layers for f
                        self.f_layers = nn.Sequential(
                                nn.Linear(h_n, h_n),
                                Swish(),
                                nn.Linear(h_n, 1),
                        )
                        # Separate output layers for u and f
                        self.u_output_layer = nn.Linear(h_n, 1)
                        self.f_output_layer = nn.Linear(h_n, 1)
                        
                def forward(self, x, para):
                        shared_output = self.shared_layers(x)

                        # Compute u and f using their respective layers
                        u = self.u_layers(shared_output)
                        f = self.f_layers(shared_output)
                        
                        u = u * 6 * x * (1 - x)
                        if para[0] > 0.001:
                                f = f * 6 * x * (1 - x)
                        elif para[0] < 0.001:
                                f[-1]=0
                                f[0] =0
                        return u, f
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, z, target, para):
                u, f = generator_NN(x, para)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]     
                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dx * Int1D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dx * Int1D((uxx)**2)
                term2_2 = para[0] / 4 * dx * Int1D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dx * Int1D((uxx+f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, uxx
        ############################################################
        dx = (torch.max(x) - torch.min(x))/ (x.size(0)- 1)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int1D(dx*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int1D(dx*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au + f)
                        z[0] = 0
                        z[-1]= 0
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x,para)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
logalpha_values = range(0,1)
npts = 201
repeats = 1
for logalpha in logalpha_values:
        
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 40, NoUp = 500)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        b = torch.Tensor([(4*alpha)**(-1/4)])
        b = b.to(torch.float64)
        y = x.to(torch.float64)
        middleIndex = int((len(y) + 1)/2)
        A2= torch.sinh(b)/(torch.cos(b)+torch.cosh(b))
        A3= -torch.sin(b)/(torch.cos(b)+torch.cosh(b))
        exact_u = 1 - torch.cosh(y*b)*torch.cos(y*b) + A2*torch.sinh(y*b)*torch.cos(y*b) + A3*torch.cosh(y*b)*torch.sin(y*b)
        exact_f = torch.sinh(y*b)*torch.sin(y*b) - A2*torch.cosh(y*b)*torch.sin(y*b) + A3*torch.sinh(y*b)*torch.cos(y*b)
        for i in range(0,middleIndex):
                exact_u[len(y)-1-i] = exact_u[i]
                exact_f[len(y)-1-i] = exact_f[i]
        exact_f = -2*(b**2)*exact_f
        target = torch.ones_like(x)   
        ##############################################################################################
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(np.array(err_historyi))/repeats
                loss_history += np.array(loss_historyi)/repeats
        
        err_history = np.exp(err_history)
        plot_line(x, u, exact_u, f, exact_f, path, f'State_Control')
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(torch.abs(u-exact_u), path, f'State_pointwise')
        mysave(torch.abs(f-exact_f), path, f'Control_pointwise')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)


==> Plots/2D_Allen_Cahn_Disney/2D_semilin_disney.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
from PIL import Image
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 0.25*1e-3, EpUp = 10, NoUp = 100, h_n = 40, printyn = True, epsilon = 1.0):
        return (alpha, rho, EpUp, NoUp, h_n, printyn, epsilon)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1., yStart = 0., yEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        y1 = np.linspace(yStart, yEnd, N)
        x2, y2 = np.meshgrid(x1, y1)
        x2 = ten2vec(x2)
        y2 = ten2vec(y2)
        x = torch.from_numpy(x2).requires_grad_(requires_grad = True).type(torch.float32)
        y = torch.from_numpy(y2).requires_grad_(requires_grad = True).type(torch.float32)
        x = torch.squeeze(x,0)
        y = torch.squeeze(y,0)
        return x , y
# Trapezoidal Rule integral
def Int1D(fun):
        N = fun.size(dim=0)
        return torch.sum(0.5*(fun[0:N-1] + fun[1:N]))
# Trapezoidal Rule integral
def Int2D(fun):
        fun = vec2ten(fun)
        N = fun.size(dim=0)
        return torch.sum(0.25*(fun[0:N-1,0:N-1] + fun[1:N,0:N-1] + fun[0:N-1,1:N] + fun[1:N,1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'plasma') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
def grey_plot(fun,x,y,path,filename):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        plt.pcolor(x,y,f, cmap = 'Greys') 
        plt.colorbar()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = f.detach().numpy()
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
def plot_line(x, u, uexact, f, fexact, path,filename):
        plt.figure()
        plt.plot(x.detach().numpy(), uexact.detach().numpy(), '--', color='orange', label='$exact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), u.detach().numpy(), 'o', color='orange', label='$u_\\theta$', alpha=0.5)  
        plt.plot(x.detach().numpy(), fexact.detach().numpy(), 'r--', label='$fexact$', alpha=0.5)  
        plt.plot(x.detach().numpy(), f.detach().numpy(), 'o', color='red', label='$f_\\theta$', alpha=0.5)  
        plt.grid(True)  # Turns on the grid
        plt.legend(loc='upper right')
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, y, learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        ###### Seperate input layers for both u and f ######
                        self.x_u_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.y_u_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.x_f_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.y_f_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        
                        ###### Separate output layers for u and f ######
                        self.u_output_layer = nn.Bilinear(h_n,h_n,1)
                        self.f_output_layer = nn.Bilinear(h_n,h_n,1)
                        
                def forward(self, x, y, target):
                        xu = self.x_u_layers(x)
                        yu = self.y_u_layers(y)
                        
                        xf = self.x_f_layers(x)
                        yf = self.y_f_layers(y)

                        u  = self.u_output_layer(xu,yu)
                        f  = self.f_output_layer(xf,yf)

                        BC = torch.logical_or((x == 0.0),(x == 1.0))
                        BC = torch.logical_or(BC,(y == 0.0))
                        BC = torch.logical_or(BC,(y == 1.0))

                        u[BC] = target[BC]

                        output1 = u 
                        output2 = f 
                        return output1, output2
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, y, z, target, para):
                u, f = generator_NN(x,y, target)  # Unpack both u and f
                dx = ((torch.max(x) - torch.min(x))/ sqrt(x.size(0) - 1)).item()
                dxdy = ((torch.max(x) - torch.min(x))*(torch.max(y) - torch.min(y))/ ((sqrt(x.size(0)) - 1)**2)).item()

                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uy  = torch.autograd.grad(u,  y, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uyy = torch.autograd.grad(uy, y, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                Lapu  = uxx + uyy                 

                target = target.clone().detach()
                z = z.clone().detach()

                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dxdy * Int2D((u - target)**2)

                Au = -((1/para[6])**2)*u*(1-u**2)-Lapu
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dxdy * Int2D((Au)**2)
                term2_2 = para[0] / 4 * dxdy * Int2D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dxdy * Int2D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dxdy = (torch.max(x) - torch.min(x))*(torch.max(y) - torch.min(y))/ ((sqrt(x.size(0)) - 1)**2)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x, y, z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                        z = z + para[1] * (Au - f)
                        grey_plot(u,x,y,f'./Vary_alpha_{logalpha}_nPts_{npts}_eps_0.1x{epstra}',f'State_frame_{epoch}')
                        grey_plot(f,x,y,f'./Vary_alpha_{logalpha}_nPts_{npts}_eps_0.1x{epstra}',f'Cntrl_frame_{epoch}')
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x,y, target)              
        return generator_NN, u, f, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################
device = torch.device("cpu")
repeats = 1
logalpha = 10
eps_values = range(1,2)
image = Image.open('image.png')
image = image.convert("L")
numpydata = np.flip(1.0 - (np.asarray(image)/255), axis = 0)
npts = len(numpydata)
target = torch.Tensor(numpydata.copy())
target = target.reshape((npts**2,1))
for epstra in eps_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 50, NoUp = 50, h_n = 40, printyn = True, epsilon = 0.1*epstra)
        
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}_eps_0.1x{epstra}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x , y = Domains(npts)
        ##############################################################################################
        alpha = 10**(-logalpha)
        ##############################################################################################
        u = 0
        f = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, loss_historyi, elapseTime = geo_train(target, para, x, y, learning_rate = 1e-2) 
                u += ui/repeats
                f += fi/repeats
                loss_history += np.array(loss_historyi)/repeats
        plot_loss(loss_history, path, f'Loss', para)
        grey_plot(u,x,y,path,f'State_image')
        grey_plot(f,x,y,path,f'Control_image')
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(loss_history, path, f'Loss',False)


==> Plots/2D_Sine_Sine/Vary_Alpha/2D_sine_sine_vary_alpha.py <==
##############################################################################################
###### Packages to Import ######
##############################################################################################
# Standard Maths
import numpy as np
import math
from math import pi, sqrt, exp
# Neural Network
import torch
import torch.nn as nn
import torch.optim as optim
# Plotting & saving data
import os
import csv
import matplotlib.cm as cm
from matplotlib import pyplot as plt
import matplotlib.dates as mdates
from matplotlib.ticker import AutoMinorLocator
# Misc
import time
##############################################################################################
###### Standard functions related to the Neural Network ######
##############################################################################################
# Tensor to Vector
def ten2vec(M):
        v = [1] * len(M.shape)
        v[0] = M.size
        return M.reshape(v)
# Vector to Tensor with a target shape of tar        
def vec2ten(*args):
        M = args[0]
        if len(args)==2:
                return M.reshape(tar.shape)
        elif len(args)==1:
                N = int(sqrt(M.size(dim=0)))
                return M.reshape((N,N))
# Parameter defaults
def para_def(alpha = 1e-3, rho = 1e-5, EpUp = 20, NoUp = 200, h_n = 10, printyn = True):
        return (alpha, rho, EpUp, NoUp, h_n, printyn)
# Cartesian Grid 
def Domains(N, xStart = 0., xEnd = 1., yStart = 0., yEnd = 1.):
        # 1-D Domains
        x1 = np.linspace(xStart, xEnd, N)
        y1 = np.linspace(yStart, yEnd, N)
        # 2-D Domains as Matricies
        x2, y2 = np.meshgrid(x1, y1)
        # 2-D Domains as vectors
        x = torch.from_numpy(ten2vec(x2)).requires_grad_(requires_grad = True)
        y = torch.from_numpy(ten2vec(y2)).requires_grad_(requires_grad = True)
        return x.type(torch.float), y.type(torch.float)
# Trapezoidal Rule integral
def Int2D(fun):
        fun = vec2ten(fun)
        N = fun.size(dim=0)
        return torch.sum(0.25*(fun[0:N-1,0:N-1] + fun[1:N,0:N-1] + fun[0:N-1,1:N] + fun[1:N,1:N]))
##############################################################################################
###### Code for Plots and Saving ######
##############################################################################################
def plot_loss(loss_history, path, filename, para, labels = ['Total', 'Target', 'State', 'Control', 'Adjoint']):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Epoch')
        ax.set_ylabel('Loss')
        for i in range(len(loss_history[0])):  # Loop over each component
                # Extract and plot each component
                component_loss = [loss[i] for loss in loss_history]
                plt.semilogy(list(range(len(component_loss))), component_loss, label=labels[i],  linewidth=0.5)
        def epochs2updates(x):
                return x / para[2]
        def updates2epochs(x):
                return x * para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Update No.') 
        plt.legend()  
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Plot error        
def plot_error(para, err_his, path, filename):
        fig, ax = plt.subplots(layout='constrained')
        ax.set_xlabel('Update No.')
        ax.set_ylabel('Error')
        labels = ['State', 'Control']
        for i in range(len(err_his[0])):  # Loop over each component
                # Extract and plot each component
                component_err = [err[i] for err in err_his]
                ax.semilogy(list(range(len(component_err))), component_err, label=labels[i],  linewidth=0.5)         
        def epochs2updates(x):
                return x * para[2]
        def updates2epochs(x):
                return x / para[2]
        secax = ax.secondary_xaxis('top', functions=(epochs2updates, updates2epochs))
        secax.set_xlabel('Epoch')
        plt.legend()
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# Convert a torch vector to a numpy square matrix
def sqre(x):
        return x.reshape([int(sqrt(x.size()[0])),int(sqrt(x.size()[0]))]).detach().numpy()
# Plot the solution as a contour series of contour
def colour_plot(fun,x,y,path,filename, cont_max = 20):  
        x = sqre(x)
        y = sqre(y)
        f = sqre(fun)
        ncont = min(len(fun),cont_max)
        plt.contourf(x,y,f, ncont, cmap = 'Greys') 
        plt.colorbar()
        plt.contour(x,y,f, ncont, colors=['#FEFBEA'], linewidths = [0.25])       
        plt.savefig(f"{path}/{filename}.pdf", format='pdf')
        plt.close()
# My save
def mysave(f, path, filename, domain = True):
        if domain and torch.is_tensor(f):
                f = sqre(f)
        elif torch.is_tensor(f):
                f = f.detach().numpy()
        np.savetxt(f"{path}/{filename}.csv", f, delimiter=',')
        
##############################################################################################
###### Training of the Neural Network ######
##############################################################################################
def geo_train(target, para, x, y, exact = torch.tensor([float('nan')]), learning_rate = 1e-3,  device = torch.device("cpu")):       
        ###### Activation Function ######
        class Swish(nn.Module):
                def __init__(self, inplace=True):
                        super(Swish, self).__init__()
                        self.inplace = inplace
                        
                def forward(self, x):
                        if self.inplace:
                                x.mul_(torch.sigmoid(x))
                                return x
                        else:
                                return x * torch.sigmoid(x)
        ###### Neural Network ######                
        class generatorNN(nn.Module):
                def __init__(self, input_n, h_n):
                        super(generatorNN, self).__init__()
                        self.log_learning_rate = nn.Parameter(torch.log(torch.tensor(1e-3)))
        
                        ###### Seperate input layers for both u and f ######
                        self.x_u_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.y_u_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.x_f_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        self.y_f_layers = nn.Sequential(
                                nn.Linear(1,h_n), Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                                nn.Linear(h_n,h_n),     Swish(),
                        )
                        
                        ###### Separate output layers for u and f ######
                        self.u_output_layer = nn.Bilinear(h_n,h_n,1)
                        self.f_output_layer = nn.Bilinear(h_n,h_n,1)
                        
                def forward(self, x, y):
                        # Compute transformed x and y variables
                        xu = self.x_u_layers(x)
                        yu = self.y_u_layers(y)
                        xf = self.x_f_layers(x)
                        yf = self.y_f_layers(y)
                        u  = self.u_output_layer(xu,yu)
                        f  = self.f_output_layer(xf,yf)
                        output1 = u * x * (1 - x) * y * (1 - y)
                        output2 = f 
                        return output1, output2
        ###### Initialize the neural network using a standard method ######
        def init_normal(m):
                if type(m) == nn.Linear:
                        nn.init.kaiming_normal_(m.weight)
        ############################################################
        
        
        def generatorCriterion(x, y, z, target, para):
                u, f = generator_NN(x,y)  # Unpack both u and f
                dxdy = ((torch.max(x) - torch.min(x))*(torch.max(y) - torch.min(y))/ ((sqrt(x.size(0)) - 1)**2)).item()
                # Compute Laplacian
                ux  = torch.autograd.grad(u,  x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uxx = torch.autograd.grad(ux, x, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uy  = torch.autograd.grad(u,  y, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                uyy = torch.autograd.grad(uy, y, grad_outputs=torch.ones_like(x), create_graph=True, only_inputs=True)[0]
                Au  = uxx + uyy       

                # Convert target to a PyTorch tensor and ensure it's on the same device as x
                target = target.clone().detach()
                z = z.clone().detach()
                
                # First term: 0.5 * Norm{u - target}^2
                term1 = 0.5 * dxdy * Int2D((u - target)**2)
                
                # Second term: alpha/2 * Norm{f}^2
                term2_1 = para[0] / 4 * dxdy * Int2D((Au)**2)
                term2_2 = para[0] / 4 * dxdy * Int2D((f)**2)
                
                # Third term: -∫ (u' * z' + f * z) dx approximation
                # Assuming discrete summation approximates the integral well
                term3 = dxdy * Int2D((Au-f)*z)       

                return term1 + term2_1 + term2_2 + term3, term1, term2_1, term2_2, term3, u, f, Au
        ############################################################
        dxdy = (torch.max(x) - torch.min(x))*(torch.max(y) - torch.min(y))/ ((sqrt(x.size(0)) - 1)**2)
        tic = time.time()
        z = 0*x  # Assuming z is initialized based on x  
        loss_history = []
        err_history = []
        input_n = 1
        ############################################################
        # use the modules apply function to recursively apply the initialization
        generator_NN = generatorNN(input_n, para[4]).to(device)
        generator_NN.apply(init_normal)
        generatorOptimiser = optim.Adam(generator_NN.parameters(), lr=learning_rate, betas = (0.9,0.99),eps = 10**-15)
        ############################################################
        for epoch in range(para[2]*para[3]):
                generator_NN.zero_grad()
                total_loss, Target, Laplace, Control, Adjoint, u, f, Au = generatorCriterion(x,y,z, target, para)                                	
                total_loss.backward()
                generatorOptimiser.step()

                # Append the losses as a list
                
                if epoch % para[2] == 0:
                        if para[5]:
                                print(f'Epoch: {epoch} \tTotal Loss: {total_loss.item()}, '
                                      f'Target loss: {Target.item()}, '
                                      f'Laplace loss: {Laplace.item()}, '
                                      f'Control loss: {Control.item()}, '
                                      f'Adjoint loss: {Adjoint.item()}, ')
                                #colour_plot(u,x,y,path,f'State_Epoch_{epoch}')
                                #colour_plot(f,x,y,path,f'Control_Epoch_{epoch}')
                                #colour_plot(z,x,y,path,f'Adjoint_Epoch_{epoch}')
                        state_error = torch.sqrt(Int2D(dxdy*(u-exact[0])**2))
                        contr_error = torch.sqrt(Int2D(dxdy*(f-exact[1])**2))
                        err_history.append([state_error.item(), contr_error.item()])
                        loss_history.append([total_loss.item(), Target.item(), Laplace.item(), Control.item(), Adjoint.item()])
                        if para[5]: print(f'State Error: ',err_history[-1][0],f'\tControl Error: ',err_history[-1][1])
                        z = z + para[1] * (Au - f)
        toc = time.time()
        elapseTime = toc - tic
        u, f = generator_NN(x,y)              
        return generator_NN, u, f, err_history, loss_history, elapseTime
##############################################################################################
###### Main Code ######
##############################################################################################


# para = para_def(alpha = 1e-3, rho = 1e-5, EpUp = 10, NoUp = 20)
#    = (alpha = 1e-3, rho = 0.01*alpha, EpUp = 20, NoUp = 200, h_n = 10, printyn = True)
loga_values = range(0,10)
npts = 30
repeats = 1
for logalpha in loga_values:
        alpha = 10**(-logalpha)
        para = para_def(alpha, 0.25*alpha, EpUp = 40, NoUp = 500, h_n = 40)
        path = f'./Vary_alpha_{logalpha}_nPts_{npts}'
        if not os.path.isdir(path):
                os.makedirs(path)
        x, y = Domains(npts)
        target = (1 + 4*para[0]*pi**4)*torch.sin(pi*x)*torch.sin(pi*y)
        exact_u  = torch.sin(pi*x)*torch.sin(pi*y)
        exact_f  = -2*(pi**2)*exact_u
        u = 0
        f = 0
        err_history  = 0
        loss_history = 0
        for i in range(0,repeats):
                gNN, ui, fi, err_historyi, loss_historyi, elapseTime = geo_train(target, para, x, y, exact = [exact_u,exact_f]) 
                u += ui/repeats
                f += fi/repeats
                err_history  += np.log(err_historyi)/repeats
                loss_history += np.array(loss_historyi)
        err_history = np.exp(err_history)
        
        colour_plot(u,x,y,path,f'State')
        colour_plot(exact_u,x,y,path,f'State_Exact')
        colour_plot(u-exact_u,x,y,path,f'State_Error')
        colour_plot(f,x,y,path,f'Control')
        colour_plot(exact_f,x,y,path,f'Control_Exact')
        colour_plot(f-exact_f,x,y,path,f'Control_Error')  
        
        plot_error(para, err_history, path, f'Error')
        plot_loss(loss_history, path, f'Loss', para)
        mysave(u, path, f'State')
        mysave(f, path, f'Control')
        mysave(err_history, path, f'Error',False)
        mysave(loss_history, path, f'Loss',False)

